Light-like Wilson loop correlators

It is well-known that the expectation values of null polygonal Wilson loops computed in planar \(\mathcal{N}=4\) super Yang-Mills theory are dual to MHV amplitudes in that theory, and moreover that the duality can be extended to higher helicity sectors through the introduction of super Wilson loops. In this first of a series of papers, we investigate the natural generalisation posed by correlation functions of multiple light-like loop operators, both in the bosonic case and in the case of super Wilson loops. Explicit calculations are presented in several cases and we verify that, in the Abelian theory, these objects obey a natural generalisation of the \(\bar{Q}\)-equation which relates different loop orders, kinematic configurations and Grassmann sectors.

==> anc/N3PentagonPentagon <==
R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*R[r, 2, 3, 4, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 
   5]*R[r, 2, 3, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 
   3, 4]*R[r, 2, 3, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 
   cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 
   4]*R[r, 2, 3, 10, 6] + R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 2, 3, 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 6}, {1, 2, r}]] + R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 
   5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 
   5]*R[r, 3, 4, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 
   4, 5]*R[r, 3, 4, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 
   10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 10, 6] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 10, 6] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 
   5]*R[r, 3, 4, 10, 6] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 10, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 10, 6] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 
   5]*R[r, 3, 4, 10, 6] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 
   4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 
   6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 
   4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 6]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 6}, {1, 2, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 5, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 4, 5, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 4, 5, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 4, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 4, 5, 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*
  R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 4, 5, 7, 8] + R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 4, 5, 7, 8] + R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 5, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 4, 5, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*R[r, 4, 5, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 
   cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 4, 5, 8, 9] + R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 4, 5, 8, 9] + R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*R[r, 4, 5, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*
  R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 4, 5, 9, 10] + R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 4, 5, 9, 10] + R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 
   6]*R[r, 4, 5, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   8]*R[r, 4, 5, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   9]*R[r, 4, 5, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 4, 5, 9, 10] + R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 
   6]*R[r, 4, 5, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   8]*R[r, 4, 5, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   9]*R[r, 4, 5, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 5, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 5, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   7]*R[r, 4, 5, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 
   7, 8]*R[r, 4, 5, 9, 10] + R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*R[r, 4, 5, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 
   cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 
   10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 
   10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 4, 5, 10, 6] + R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 4, 5, 10, 6] + R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 4, 5, 10, 6] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 4, 5, 10, 6] + R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 4, 5, 10, 6] + R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*
  R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 5, 10, 6] + R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 
   6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 
   6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 
   5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 
   5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 6, 7]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 7, 8]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 8, 9]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 9, 10]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 2, 3, 10, 6]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {1, 2, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 
   cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 
   4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 
   cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 
   4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 
   cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 
   4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 
   5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 
   cap[{9, 10}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 
   6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 
   5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 6, 7]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 7, 8]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 8, 9]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 9, 10]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 4, 5]*
  R[r, 4, cap[{4, 5}, {2, 3, r}], 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 3, 4, 10, 6]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 
   cap[{10, 6}, {1, 2, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 4, cap[{4, 5}, {1, 2, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 4, cap[{4, 5}, {2, 3, r}], 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 
   cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 10, 6]*R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 
   cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 10, 6]*R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 
   cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 10, 6]*R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 
   cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 
   10]*R[r, 5, 1, 2, 3] + R[r, 1, 2, 10, 6]*R[r, 2, cap[{2, 3}, {5, 1, r}], 
   9, 10]*R[r, 5, 1, 2, 3] + R[r, 1, 2, 9, 10]*
  R[r, 2, cap[{2, 3}, {5, 1, r}], 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*
  R[r, 5, 1, 2, 3] + R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   7]*R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   9]*R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 
   7]*R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   9]*R[r, 5, 1, 2, 3] + R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9]*R[r, 5, 1, 2, 3] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*R[r, 5, 1, 2, 3] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 3, 4] + R[r, 1, 2, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 3, 4] + R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 
   10]*R[r, 5, 1, 3, 4] + R[r, 1, 2, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 
   9, 10]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 
   9, 10]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 
   9, 10]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 
   9, 10]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 
   cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 
   cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 
   6]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 
   6]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 
   6]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 
   6]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {5, 1, r}], 
   10, 6]*R[r, 5, 1, 3, 4] + R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   7]*R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 
   9]*R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   7]*R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   9]*R[r, 5, 1, 3, 4] + R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9]*R[r, 5, 1, 3, 4] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*R[r, 5, 1, 3, 4] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 6, 7] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 6, 7] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 6, 7] + R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*R[r, 5, 1, 6, 7] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*R[r, 5, 1, 6, 7] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 
   cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*
  R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, 8] + R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 7, 8] + R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*R[r, 5, 1, 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 
   cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*
  R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, 9] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8]*R[r, 5, 1, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 
   cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*
  R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 
   7]*R[r, 5, 1, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 
   7, 8]*R[r, 5, 1, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 
   7]*R[r, 5, 1, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 
   7, 8]*R[r, 5, 1, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 1, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   7]*R[r, 5, 1, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 
   7, 8]*R[r, 5, 1, 9, 10] + R[r, 3, 4, 10, 6]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 5, 1, 9, 10] + R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 5, 1, 9, 10] + R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10] + R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*R[r, 5, 1, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8]*R[r, 5, 1, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9]*R[r, 5, 1, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 
   cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 5, 1, 10, 6] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 1, 10, 6] + R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 10, 6] + R[r, 2, 3, 4, cap[{4, 5}, {9, 10, r}]]*
  R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 5, 1, 10, 6] + R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6] + R[r, 1, 2, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 
   cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 6]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 4, 5]*R[r, 1, cap[{1, 2}, {4, 5, r}], 10, 6]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 4, 5]*R[r, 2, cap[{2, 3}, {4, 5, r}], 10, 6]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 2, 3, 4, cap[{4, 5}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 
   cap[{6, 7}, {3, 4, r}]] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 6, cap[{6, 7}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 
   cap[{7, 8}, {3, 4, r}]] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 
   cap[{8, 9}, {3, 4, r}]] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 
   10] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 
   cap[{9, 10}, {3, 4, r}]] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 
   6] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 2, cap[{2, 3}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 2, 3]*
  R[r, 5, cap[{5, 1}, {2, 3, r}], 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 
   cap[{6, 7}, {4, 5, r}]] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 
   cap[{7, 8}, {4, 5, r}]] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 
   cap[{8, 9}, {4, 5, r}]] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 
   10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 
   cap[{9, 10}, {4, 5, r}]] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 3, 4]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]]*R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 
   6] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 3, cap[{3, 4}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {3, 4, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 
   cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 
   cap[{9, 10}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 
   cap[{9, 10}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 
   cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 
   cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 
   cap[{9, 10}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, cap[{10, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 
   cap[{10, 6}, {2, 3, r}]] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 10, cap[{10, 6}, {3, 4, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 
   cap[{10, 6}, {4, 5, r}]] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 
   3] + R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 
   4] + R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 4, 5]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 4, 5]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 
   cap[{10, 6}, {1, 2, r}]] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, cap[{10, 6}, {2, 3, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 
   cap[{10, 6}, {3, 4, r}]] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 10, cap[{10, 6}, {4, 5, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 6, 7]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 9, 10]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {5, 1, r}], 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {2, 3, r}]]*R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 2, 3] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 6, 7]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 9, 10]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 3, cap[{3, 4}, {5, 1, r}], 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 3, 4] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {6, 7, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {6, 7, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 
   cap[{6, 7}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {7, 8, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {7, 8, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 
   cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + R[r, 1, 2, 4, 5]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {8, 9, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {8, 9, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 
   cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 3, 4]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 4, 5]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 4, 5]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 5, 1, 2, 3]*R[r, 5, cap[{5, 1}, {2, 3, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 5, 1, 3, 4]*R[r, 5, cap[{5, 1}, {3, 4, r}], 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {9, 10, r}], 2, 3]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {9, 10, r}], 3, 4]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 
   cap[{9, 10}, {3, 4, r}]] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 4, 5, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   6]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 
   6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, 3, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   6]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 
   6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 3, 4, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   8]*R[r, 6, 7, 9, 10] + R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 10, 6]*
  R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 4, 5, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 4, 5, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 
   6]*R[r, 6, 7, 9, 10] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 
   6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 9, 10] + R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 
   8]*R[r, 6, 7, 9, 10] + R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 6, 7, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, 9]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 5, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {5, 1, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   6]*R[r, 7, 8, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   9]*R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 
   6, 7]*R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   6]*R[r, 7, 8, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 
   cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   9]*R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 
   6, 7]*R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 10, 6]*
  R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 
   6]*R[r, 7, 8, 9, 10] + R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 
   cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 
   9]*R[r, 7, 8, 9, 10] + R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 
   6, 7]*R[r, 7, 8, 9, 10] + R[r, 4, 5, 10, 6]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 4, 5, 10, 6]*
  R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, 
   cap[{10, 6}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, 6]*R[r, 7, 8, 9, cap[{9, 10}, {4, 5, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {5, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {4, 5, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 4, 5, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 5, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {5, 1, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 7, 8] + R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 7, 8] + R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 7, 8] + R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 7, 8] + R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*
  R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, 6, 7, 8] + R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7]*R[r, 10, 6, 7, 8] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9]*R[r, 10, 6, 7, 8] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, 8] + 
 R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 7, 8] + R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 10]*R[r, 10, 6, 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 
   8]*R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 
   8]*R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 
   8]*R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, 5, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 
   8]*R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {4, 5, r}]] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 4, 5, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, 1, 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 9]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 9, 10]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 
   cap[{10, 6}, {7, 8, r}]]*R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 7, 8]*
  R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 5, 1, 10, cap[{10, 6}, {7, 8, r}]]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 
   8]*R[r, 10, 6, 7, cap[{7, 8}, {5, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 9, 
   10]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 2, 3, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {10, 6, r}], 9, 
   10]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {10, 6, r}], 9, 
   10]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {4, 5, r}]]*
  R[r, 4, 5, 6, 7]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 4, 5, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 9, cap[{9, 10}, {4, 5, r}]]*
  R[r, 4, 5, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 4, 5, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, cap[{4, 5}, {8, 9, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 4, cap[{4, 5}, {8, 9, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, cap[{4, 5}, {10, 6, r}], 9, 
   10]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {5, 1, r}]]*
  R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 5, 1, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 6, cap[{6, 7}, {5, 1, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 6, 7]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 6, cap[{6, 7}, {4, 5, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 7, cap[{7, 8}, {5, 1, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 7, cap[{7, 8}, {4, 5, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 6, 7]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 7, 8]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*
  R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 1, r}]]*R[r, 5, 1, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 9, cap[{9, 10}, {5, 1, r}]]*
  R[r, 5, 1, 9, 10]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 5, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 9, cap[{9, 10}, {4, 5, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 4, 5, 9, 10]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*
  R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, 6, 8, 9] + R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, cap[{5, 1}, {8, 9, r}], 6, 7]*
  R[r, 10, 6, 8, 9] + R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 5, cap[{5, 1}, {8, 9, r}], 7, 8]*R[r, 10, 6, 8, 9] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, 9] + 
 R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, cap[{5, 1}, {10, 6, r}], 9, 
   10]*R[r, 10, 6, 8, 9] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 
   9, 10]*R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 5, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 5, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, 5, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 5, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 9, 10]*R[r, 4, cap[{4, 5}, {9, 10, r}], 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, cap[{8, 9}, {5, 1, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 4, 5, 8, 9]*R[r, 5, 1, 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {4, 5, r}]] + R[r, 1, 2, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 1, 2, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 2, 3, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 3, 4, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + R[r, 4, 5, 9, 10]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 4, 5, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, 1, 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 4, 5, 8, 9]*R[r, 5, 1, 8, cap[{8, 9}, {4, 5, r}]]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 9, 10]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 8, 9]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 
   cap[{10, 6}, {8, 9, r}]]*R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 9, 10]*R[r, 5, cap[{5, 1}, {9, 10, r}], 8, 9]*
  R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 5, 1, 10, cap[{10, 6}, {8, 9, r}]]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 
   9]*R[r, 10, 6, 8, cap[{8, 9}, {5, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 
   cap[{7, 8}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 7, 8]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 1, cap[{1, 2}, {10, 6, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 7, 8]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {2, 3, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 7, 8]*R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 
   cap[{7, 8}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 6]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 6]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 2, 3, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 2, 3, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 7, 8]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 2, cap[{2, 3}, {10, 6, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 7, 8]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {3, 4, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 7, 8]*R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 
   cap[{7, 8}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, 4, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 3, 4, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 7, 8]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 3, cap[{3, 4}, {10, 6, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 6, 7]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 7, 8]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {4, 5, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 7, 8]*R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 
   cap[{7, 8}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 5, 10, 6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, 5, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 4, 5, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 4, cap[{4, 5}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 4, cap[{4, 5}, {7, 8, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 4, cap[{4, 5}, {8, 9, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 7, 8]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 4, cap[{4, 5}, {10, 6, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 6, 7]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 7, 8]*R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 4, 5, 10, cap[{10, 6}, {5, 1, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {4, 5, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 4, 5, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 5, 1, 7, cap[{7, 8}, {10, 6, r}]]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 
   cap[{7, 8}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {5, 1, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 4, 5, 6, 7]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 4, 5, 7, 8]*R[r, 5, 1, 10, 6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 4, 5, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, 1, 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 1, 2, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {1, 2, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 2, 3, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {2, 3, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 3, 4, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {3, 4, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 4, 5, 10, 6]*R[r, 5, 1, 10, cap[{10, 6}, {4, 5, r}]]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 6, 7]*R[r, 5, cap[{5, 1}, {6, 7, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 7, 8]*R[r, 5, cap[{5, 1}, {7, 8, r}], 10, 6]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 8, cap[{8, 9}, {10, 6, r}]]*R[r, 5, cap[{5, 1}, {8, 9, r}], 10, 
   6]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 6, 7]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 7, 8]*
  R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9] + 
 R[r, 5, 1, 10, 6]*R[r, 5, cap[{5, 1}, {10, 6, r}], 8, 
   cap[{8, 9}, {10, 6, r}]]*R[r, 10, cap[{10, 6}, {5, 1, r}], 8, 9]


==> anc/N3SquareHexagon <==
R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 
   4]*R[r, 2, 3, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   3, 4]*R[r, 2, 3, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 
   cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 
   4]*R[r, 2, 3, 10, 5] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   3, 4]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 5}, {1, 2, r}]] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 
   5]*R[r, 3, 4, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 
   7]*R[r, 3, 4, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 
   8]*R[r, 3, 4, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 
   9]*R[r, 3, 4, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   6]*R[r, 3, 4, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   6, 7]*R[r, 3, 4, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 
   6]*R[r, 3, 4, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 
   6, 7]*R[r, 3, 4, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*R[r, 3, 4, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 
   cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 
   10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 
   10]*R[r, 3, 4, 10, 5] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 3, 4, 10, 5] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 
   5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 
   4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 
   5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 
   4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 10]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 10, 5]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 5}, {1, 2, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 10, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 
   cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 10, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 
   cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 10, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 
   cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 10, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 
   cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 
   10]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 10, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 
   9, 10]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 10]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 10]*R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   6]*R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   8]*R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   5]*R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 
   7]*R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 
   9]*R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*R[r, 4, 1, 2, 3] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   6]*R[r, 4, 1, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   6, 7]*R[r, 4, 1, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 
   6]*R[r, 4, 1, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 
   6, 7]*R[r, 4, 1, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*R[r, 4, 1, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 
   cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 4, 1, 10, 5] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 4, 1, 10, 5] + R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 10, 5]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {3, 4, r}]] + R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {3, 4, r}]] + R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 
   cap[{5, 6}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 
   cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 
   cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 
   cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 
   10] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 
   cap[{9, 10}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 2, cap[{2, 3}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 
   5] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 2, cap[{2, 3}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 
   cap[{10, 5}, {3, 4, r}]] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 
   cap[{9, 10}, {2, 3, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, cap[{10, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 
   cap[{10, 5}, {2, 3, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 10, cap[{10, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 
   3] + R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 
   cap[{10, 5}, {1, 2, r}]] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 10, cap[{10, 5}, {2, 3, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 
   cap[{10, 5}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 10]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {2, 3, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {9, 10, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 
   cap[{9, 10}, {1, 2, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 
   cap[{9, 10}, {3, 4, r}]] + R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 
   5]*R[r, 5, 6, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   8]*R[r, 5, 6, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   9]*R[r, 5, 6, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   7]*R[r, 5, 6, 9, 10] + R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   9]*R[r, 5, 6, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 
   5]*R[r, 5, 6, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   8]*R[r, 5, 6, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   9]*R[r, 5, 6, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   7]*R[r, 5, 6, 9, 10] + R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   9]*R[r, 5, 6, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 
   5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 3, 4, 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   8]*R[r, 5, 6, 9, 10] + R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 
   cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 9, 10] + R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 4, 1, 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 4, 1, 10, 5]*R[r, 5, 6, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 5, 6, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 
   5]*R[r, 5, 6, 9, 10] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   8]*R[r, 5, 6, 9, 10] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 
   9]*R[r, 5, 6, 9, 10] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 5, 6, 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*R[r, 5, 6, 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, 6, 9, 10] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 5, 6, 9, 10] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 9, 10] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 
   cap[{9, 10}, {5, 6, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 
   7]*R[r, 5, 6, 9, 10] + R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8]*R[r, 5, 6, 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 
   9]*R[r, 5, 6, 9, 10] + R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 
   5, cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 
   10]*R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 
   10]*R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 
   10]*R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 
   cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 5, 6, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 5, cap[{5, 6}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 
   10]*R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 
   cap[{5, 6}, {9, 10, r}]]*R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*
  R[r, 5, 6, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 
   6]*R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 
   6]*R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 
   6]*R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, cap[{9, 10}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 
   6]*R[r, 5, cap[{5, 6}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   5]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   5, 6]*R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, 3, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   5]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 
   5, 6]*R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   8]*R[r, 6, 7, 9, 10] + R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 6, 7, 9, 10] + R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 
   5]*R[r, 6, 7, 9, 10] + R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 
   cap[{9, 10}, {6, 7, r}]]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8]*R[r, 6, 7, 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 
   9]*R[r, 6, 7, 9, 10] + R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 
   5, 6]*R[r, 6, 7, 9, 10] + R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 6, 7, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 6, cap[{6, 7}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 
   10]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 
   cap[{6, 7}, {9, 10, r}]]*R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*
  R[r, 6, 7, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, cap[{9, 10}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 
   7]*R[r, 6, cap[{6, 7}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   5]*R[r, 7, 8, 9, 10] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 
   9]*R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 
   5, 6]*R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   5]*R[r, 7, 8, 9, 10] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 
   cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 
   9]*R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 
   5, 6]*R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 10, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 10, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {1, 2, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, 
   cap[{10, 5}, {3, 4, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, 10] + R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 7, 8, 9, 10] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 7, 8, 9, 10] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 7, 8, 9, 10] + R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 
   5]*R[r, 7, 8, 9, 10] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 
   cap[{9, 10}, {7, 8, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 
   9]*R[r, 7, 8, 9, 10] + R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 
   5, 6]*R[r, 7, 8, 9, 10] + R[r, 4, 1, 10, 5]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7]*R[r, 7, 8, 9, 10] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 5]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, 5]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 5, 6]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, cap[{9, 10}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 5]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, 5]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 5, 6]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, cap[{9, 10}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 5]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, 5]*R[r, 7, 8, 9, cap[{9, 10}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 9, 10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 7, cap[{7, 8}, {9, 10, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 
   10]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 5, 6]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 
   cap[{7, 8}, {9, 10, r}]]*R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 5]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*
  R[r, 7, 8, 9, cap[{9, 10}, {4, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {1, 2, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {2, 3, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {3, 4, r}], 9, 10] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 2, 3, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 3, 4, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 10}, {7, 8, r}]]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 4, 1, 9, cap[{9, 10}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 
   8]*R[r, 7, cap[{7, 8}, {4, 1, r}], 9, 10] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 2, 3, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, 6]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 6, 7] + R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 6, 7] + R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, 5, 6, 7] + R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 6, 7] + R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 9]*R[r, 10, 5, 6, 7] + 
 R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 6, 7] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   7, 8]*R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 
   7]*R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 
   7]*R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 
   7]*R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 3, 4, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 10]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 
   cap[{10, 5}, {6, 7, r}]]*R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 6, 7]*
  R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 10, cap[{10, 5}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 
   7]*R[r, 10, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 7, 8] + R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 2, 3, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 7, 8] + R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 7, 8] + R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, 5, 7, 8] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 10, 5, 7, 8] + R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, 8] + 
 R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 7, 8] + R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 10]*R[r, 10, 5, 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 10]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 
   cap[{10, 5}, {7, 8, r}]]*R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 7, 8]*
  R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 10, cap[{10, 5}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 
   8]*R[r, 10, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, 6]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, 3, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, 3, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, 3, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 2, 3, 9, 10]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 2, 3, 9, 10]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 2, 3, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 3, 4, 9, 10]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 9, cap[{9, 10}, {3, 4, r}]]*
  R[r, 3, 4, 9, 10]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 3, 4, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 10}, {4, 1, r}]]*R[r, 4, 1, 9, 10]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 9, cap[{9, 10}, {4, 1, r}]]*
  R[r, 4, 1, 9, 10]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 9, 10]*
  R[r, 4, 1, 9, cap[{9, 10}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 9, cap[{9, 10}, {3, 4, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 1, 2, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 2, 3, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 3, 4, 9, 10]*R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*
  R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 10, 5, 8, 9] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 10, 5, 8, 9] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, 5, 8, 9] + R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 10, 5, 8, 9] + R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, 9] + 
 R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 9, 
   10]*R[r, 10, 5, 8, 9] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 
   9, 10]*R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 10]*R[r, 1, cap[{1, 2}, {9, 10, r}], 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 9, 10]*R[r, 2, 3, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 10]*R[r, 2, cap[{2, 3}, {9, 10, r}], 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 10]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 10]*R[r, 3, cap[{3, 4}, {9, 10, r}], 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 9, 10]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 10]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 
   cap[{10, 5}, {8, 9, r}]]*R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 10]*R[r, 4, cap[{4, 1}, {9, 10, r}], 8, 9]*
  R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 10, cap[{10, 5}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 
   9]*R[r, 10, 5, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 
   cap[{6, 7}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 7, 8]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 1, cap[{1, 2}, {10, 5, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 6, 7]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 7, 8]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {2, 3, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 7, 8]*R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 
   cap[{6, 7}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 10, 5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 10, 5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 10, 5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, 3, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 2, 3, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 7, 8]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 2, cap[{2, 3}, {10, 5, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 5, 6]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 6, 7]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 7, 8]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {3, 4, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 7, 8]*R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 
   cap[{6, 7}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 10, 5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, 4, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 3, 4, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 7, 8]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 3, cap[{3, 4}, {10, 5, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 5, 6]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 6, 7]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 7, 8]*R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 10, cap[{10, 5}, {4, 1, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 6, cap[{6, 7}, {10, 5, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 
   cap[{6, 7}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {10, 5, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 
   cap[{7, 8}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 10, 5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, 1, 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {1, 2, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {2, 3, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 10, 5]*R[r, 4, 1, 10, cap[{10, 5}, {3, 4, r}]]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 10, 5]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {10, 5, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 10, 
   5]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 5, 6]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 6, 7]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 7, 8]*
  R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 10, 5]*R[r, 4, cap[{4, 1}, {10, 5, r}], 8, 
   cap[{8, 9}, {10, 5, r}]]*R[r, 10, cap[{10, 5}, {4, 1, r}], 8, 9]


==> anc/N3SquarePentagon <==
R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*R[r, 2, 3, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, 9] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 2, 3, 9, 5] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*
  R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 3, 4, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 
   cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 
   cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 
   cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 3, 4, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 3, 4, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 
   cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 3, 4, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 3, 4, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, 4, 9, 5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 3, 4, 9, 5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, 4, 9, 5] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*
  R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 9]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 9, 5]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*
  R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*
  R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   8, 9]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   9, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   8, 9]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   9, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   8, 9]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   9, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 
   9, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 
   8, 9]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 9]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*
  R[r, 4, 1, 2, 3] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 
   cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 
   cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 
   cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 
   cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 
   cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 9, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 9, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 4, 1, 9, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 
   cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 1, 9, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*R[r, 4, 1, 9, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 4, 1, 9, 5] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 
   cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, 5] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*
  R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*
  R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 
   cap[{5, 6}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 
   cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 
   cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 
   cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 2, cap[{2, 3}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 2, cap[{2, 3}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 9, cap[{9, 5}, {2, 3, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 
   cap[{9, 5}, {3, 4, r}]] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, cap[{9, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 
   cap[{9, 5}, {2, 3, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 9, cap[{9, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {8, 9, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 
   cap[{8, 9}, {2, 3, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 7, 8]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 
   cap[{8, 9}, {5, 6, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*R[r, 5, 6, 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 5, 6, 8, 9] + R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 
   cap[{5, 6}, {8, 9, r}]]*R[r, 5, 6, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 5, cap[{5, 6}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, cap[{5, 6}, {8, 9, r}]]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9]*
  R[r, 5, 6, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 9}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 
   cap[{8, 9}, {6, 7, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6]*
  R[r, 6, 7, 8, 9] + R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 
   cap[{6, 7}, {8, 9, r}]]*R[r, 6, 7, 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 6, cap[{6, 7}, {8, 9, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 5, 6]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, cap[{6, 7}, {8, 9, r}]]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 5]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9]*
  R[r, 6, 7, 8, cap[{8, 9}, {4, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {1, 2, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {2, 3, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {3, 4, r}], 8, 9] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 9}, {6, 7, r}]]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 4, 1, 8, cap[{8, 9}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 6, cap[{6, 7}, {4, 1, r}], 8, 9] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, 
   cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 2, 3, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 2, 3, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, 
   cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, 
   cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*R[r, 9, 5, 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, 7] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, 
   cap[{9, 5}, {6, 7, r}]]*R[r, 9, 5, 6, 7] + 
 R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 6, 7] + R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9]*R[r, 9, 5, 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 3, 4, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 9]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, cap[{9, 5}, {6, 7, r}]]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 9, cap[{9, 5}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7]*
  R[r, 9, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {9, 5, r}], 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 2, 3, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 2, 3, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 2, 3, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 2, 3, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 2, 3, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 2, cap[{2, 3}, {9, 5, r}], 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 3, 4, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 3, 4, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 3, cap[{3, 4}, {9, 5, r}], 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 9}, {4, 1, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {1, 2, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 8, 9]*R[r, 4, 1, 8, cap[{8, 9}, {3, 4, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 8, 9]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*
  R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {9, 5, r}]]*R[r, 9, 5, 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 9, 5, 7, 8] + R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*R[r, 9, 5, 7, 8] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, 8] + R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {9, 5, r}], 8, 9]*R[r, 9, 5, 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 9]*R[r, 1, cap[{1, 2}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 8, 9]*R[r, 2, 3, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 9]*R[r, 2, cap[{2, 3}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 9]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 9]*R[r, 3, cap[{3, 4}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 8, 9]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 9]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, cap[{9, 5}, {7, 8, r}]]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 9]*R[r, 4, cap[{4, 1}, {8, 9, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 9, cap[{9, 5}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, 8]*
  R[r, 9, 5, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 6, 7]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 1, cap[{1, 2}, {9, 5, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 2, 3, 6, 7]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {2, 3, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 2, 3, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 2, 3, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 6, 7]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 2, cap[{2, 3}, {9, 5, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 5, 6]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 3, 4, 6, 7]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {3, 4, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + R[r, 2, 3, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {2, 3, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 6, 7] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, 4, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 3, 4, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 6, 7]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 3, cap[{3, 4}, {9, 5, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 5, 6]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + R[r, 3, 4, 9, 5]*R[r, 4, 1, 6, 7]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 9, cap[{9, 5}, {4, 1, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {3, 4, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 6, cap[{6, 7}, {9, 5, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, cap[{6, 7}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 6, 7] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, 1, 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {1, 2, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {2, 3, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 9, 5]*R[r, 4, 1, 9, cap[{9, 5}, {3, 4, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {9, 5, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 9, 5]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 5, 6]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 6, 7]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 9, 5]*R[r, 4, cap[{4, 1}, {9, 5, r}], 7, cap[{7, 8}, {9, 5, r}]]*
  R[r, 9, cap[{9, 5}, {4, 1, r}], 7, 8]


==> anc/N3SquareSquare <==
R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 2, 3, 5, 6] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5]*
  R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 2, 3, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*
  R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 2, 3, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*R[r, 2, 3, 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*R[r, 2, 3, 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*R[r, 2, 3, 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 2, 3, 8, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 2, 3, 8, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 2, 3, 8, 5] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 
   cap[{8, 5}, {2, 3, r}]]*R[r, 2, 3, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*R[r, 2, 3, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 2, 3, 8, 5] + R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*R[r, 2, 3, 8, 5] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8]*
  R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 3, 4, 5, 6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 
   cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*R[r, 3, 4, 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, 6]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*R[r, 3, 4, 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, 7]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*R[r, 3, 4, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 3, 4, 8, 5] + R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 3, 4, 8, 5] + R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*
  R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 3, 4, 8, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 8, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 8, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 
   cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 3, 4, 8, 5] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 3, 4, 8, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 3, 4, 8, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 3, 4, 8, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 
   cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 3, 4, 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 3, 4, 8, 5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 5]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 5]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 5, 6]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 6, 7]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + R[r, 1, 2, 3, 4]*R[r, 2, 3, 7, 8]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 3, 4]*
  R[r, 3, cap[{3, 4}, {1, 2, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 2, 3, 8, 5]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*
  R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 3, cap[{3, 4}, {5, 6, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*
  R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 6, 7]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*
  R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 7, 8]*
  R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*
  R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 3, cap[{3, 4}, {1, 2, r}], 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 
   8, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 
   8, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 
   8, 5]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 
   5, 6]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 
   6, 7]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 
   7, 8]*R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 5, 6]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 6, 7]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 7, 8]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 1, 2, 8, 5]*R[r, 2, cap[{2, 3}, {4, 1, r}], 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*
  R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*
  R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*R[r, 4, 1, 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7]*
  R[r, 4, 1, 2, 3] + R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8]*
  R[r, 4, 1, 2, 3] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + 
 R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 5, 6] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 5, 6] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 
   cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*R[r, 4, 1, 5, 6] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5]*
  R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 
   cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6]*R[r, 4, 1, 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, 7] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, 7]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5]*
  R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7]*R[r, 4, 1, 7, 8] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, 8] + R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*
  R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 8, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 8, 5] + R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 
   cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 
   cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 8, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 8, 5] + R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 
   cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 
   cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 4, 1, 8, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 4, 1, 8, 5] + R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 
   cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*R[r, 4, 1, 8, 5] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, 5] + R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 
   cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5] + 
 R[r, 1, 2, 3, 4]*R[r, 1, cap[{1, 2}, {3, 4, r}], 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 1, 2, 3, cap[{3, 4}, {8, 5, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8]*
  R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 5, cap[{5, 6}, {2, 3, r}]] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 
   cap[{5, 6}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 
   cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 
   cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + 
 R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 2, 3]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 2, cap[{2, 3}, {5, 6, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 2, cap[{2, 3}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 2, cap[{2, 3}, {7, 8, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 2, cap[{2, 3}, {8, 5, r}]]*
  R[r, 4, cap[{4, 1}, {2, 3, r}], 8, cap[{8, 5}, {2, 3, r}]] + 
 R[r, 3, 4, 8, 5]*R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 
   cap[{8, 5}, {3, 4, r}]] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 8, 5]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 2, 3, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 2, 3, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 4, cap[{4, 1}, {5, 6, r}], 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 2, 3, 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, 7]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 5}, {1, 2, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 
   cap[{8, 5}, {2, 3, r}]] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 5}, {3, 4, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 5, 6]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 6, 7]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 1, 2, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 2, cap[{2, 3}, {4, 1, r}], 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 2, 3] + R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, cap[{5, 6}, {1, 2, r}]] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 
   cap[{5, 6}, {2, 3, r}]] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 5, cap[{5, 6}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 
   cap[{6, 7}, {2, 3, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 3, 4]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8] + 
 R[r, 4, 1, 2, 3]*R[r, 4, cap[{4, 1}, {2, 3, r}], 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {7, 8, r}], 2, 3]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 
   cap[{7, 8}, {2, 3, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 2, 3, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 8, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*
  R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 6, 7]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, 6, 7, 8] + R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*
  R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 3, 4, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 
   cap[{7, 8}, {5, 6, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 5, 6, 7, 8] + R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 
   cap[{5, 6}, {7, 8, r}]]*R[r, 5, 6, 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {1, 2, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {2, 3, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {3, 4, r}]] + 
 R[r, 1, 2, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 2, 3, 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 5, cap[{5, 6}, {7, 8, r}]]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, cap[{5, 6}, {7, 8, r}]]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, 5]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8]*
  R[r, 5, 6, 7, cap[{7, 8}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 1, cap[{1, 2}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {1, 2, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, 3, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 2, cap[{2, 3}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {2, 3, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, 4, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 3, cap[{3, 4}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, 7]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {3, 4, r}], 7, 8] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, 1, 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, 7]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 7, cap[{7, 8}, {5, 6, r}]]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 4, 1, 7, cap[{7, 8}, {5, 6, r}]]*R[r, 4, cap[{4, 1}, {7, 8, r}], 5, 6]*
  R[r, 5, cap[{5, 6}, {4, 1, r}], 7, 8] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 1, cap[{1, 2}, {6, 7, r}], 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 1, cap[{1, 2}, {8, 5, r}], 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 2, 3, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 2, 3, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 2, 3, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 2, 3, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 2, 3, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 2, 3, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 2, cap[{2, 3}, {6, 7, r}], 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 2, cap[{2, 3}, {8, 5, r}], 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 3, 4, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 3, 4, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 3, 4, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 3, 4, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 3, 4, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 3, 4, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 3, cap[{3, 4}, {6, 7, r}], 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 3, cap[{3, 4}, {8, 5, r}], 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 5, cap[{5, 6}, {4, 1, r}]]*R[r, 4, 1, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {1, 2, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 4, 1, 5, cap[{5, 6}, {3, 4, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*
  R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 7, cap[{7, 8}, {4, 1, r}]]*R[r, 4, 1, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {1, 2, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 7, 8]*R[r, 4, 1, 7, cap[{7, 8}, {3, 4, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 7, 8]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*
  R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 8, 5, 6, 7] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 4, cap[{4, 1}, {6, 7, r}], 5, 6]*R[r, 8, 5, 6, 7] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, 7] + R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 4, cap[{4, 1}, {8, 5, r}], 7, 8]*R[r, 8, 5, 6, 7] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 7, 8]*R[r, 1, cap[{1, 2}, {7, 8, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {2, 3, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 2, 3, 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {1, 2, r}]] + R[r, 1, 2, 7, 8]*R[r, 2, 3, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 2, 3, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 2, 3, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 7, 8]*R[r, 2, cap[{2, 3}, {7, 8, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {3, 4, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 3, 4, 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 2, 3, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {2, 3, r}]] + R[r, 1, 2, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 2, 3, 7, 8]*R[r, 3, 4, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 3, 4, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 3, 4, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 7, 8]*R[r, 3, cap[{3, 4}, {7, 8, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, cap[{6, 7}, {4, 1, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 3, 4, 6, 7]*R[r, 4, 1, 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {3, 4, r}]] + R[r, 1, 2, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 2, 3, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 2, 3, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + R[r, 3, 4, 7, 8]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 3, 4, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, 1, 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {1, 2, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 2, 3, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {2, 3, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 3, 4, 6, 7]*R[r, 4, 1, 6, cap[{6, 7}, {3, 4, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 7, 8]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 6, 7]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, cap[{8, 5}, {6, 7, r}]]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 7, 8]*R[r, 4, cap[{4, 1}, {7, 8, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 4, 1, 8, cap[{8, 5}, {6, 7, r}]]*R[r, 4, cap[{4, 1}, {8, 5, r}], 6, 7]*
  R[r, 8, 5, 6, cap[{6, 7}, {4, 1, r}]] + 
 R[r, 1, 2, 5, 6]*R[r, 1, cap[{1, 2}, {5, 6, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 1, cap[{1, 2}, {6, 7, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 5, 6]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 1, cap[{1, 2}, {8, 5, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 8, 5]*R[r, 2, 3, 5, 6]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {2, 3, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + 
 R[r, 1, 2, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {1, 2, r}], 6, 7] + R[r, 1, 2, 5, 6]*R[r, 2, 3, 8, 5]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 2, 3, 8, 5]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 2, 3, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 5, 6]*R[r, 2, cap[{2, 3}, {5, 6, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 2, cap[{2, 3}, {6, 7, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 5, 6]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 2, cap[{2, 3}, {8, 5, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 8, 5]*R[r, 3, 4, 5, 6]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {3, 4, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + R[r, 2, 3, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + 
 R[r, 2, 3, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {2, 3, r}], 6, 7] + R[r, 1, 2, 5, 6]*R[r, 3, 4, 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + R[r, 2, 3, 5, 6]*R[r, 3, 4, 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 3, 4, 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 3, 4, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 5, 6]*R[r, 3, cap[{3, 4}, {5, 6, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 3, cap[{3, 4}, {6, 7, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 5, 6]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 3, cap[{3, 4}, {8, 5, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + R[r, 3, 4, 8, 5]*R[r, 4, 1, 5, 6]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + 
 R[r, 3, 4, 8, cap[{8, 5}, {4, 1, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {3, 4, r}], 6, 7] + R[r, 1, 2, 5, 6]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + R[r, 2, 3, 5, 6]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + R[r, 3, 4, 5, 6]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, 1, 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 1, 2, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {1, 2, r}]]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 2, 3, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {2, 3, r}]]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 3, 4, 8, 5]*R[r, 4, 1, 8, cap[{8, 5}, {3, 4, r}]]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 5, 6]*R[r, 4, cap[{4, 1}, {5, 6, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 6, cap[{6, 7}, {8, 5, r}]]*R[r, 4, cap[{4, 1}, {6, 7, r}], 8, 5]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 5, 6]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7] + 
 R[r, 4, 1, 8, 5]*R[r, 4, cap[{4, 1}, {8, 5, r}], 6, cap[{6, 7}, {8, 5, r}]]*
  R[r, 8, cap[{8, 5}, {4, 1, r}], 6, 7]


==> anc/README.md <==
# Ancillary files for "Correlators of multiple light-like Wilson loops in N=4 super Yang-Mills theory"

# by

# JM Drummond [j.m.drummond@soton.ac.uk](mailto:j.m.drummond@soton.ac.uk),

# M Rochford [M.J.Rochford@soton.ac.uk](mailto:r.glew@soton.ac.uk),

# OC Gürdoğan [o.c.gurdogan@soton.ac.uk](mailto:o.c.gurdogan@soton.ac.uk),

# R Wright    [Rowan.Wright@soton.ac.uk](mailto:Rowan.Wright@soton.ac.uk).



Each file contains a Mathematica-readable expression for the N^3 MHV contribution to the tree-level correlator of two polygonal Wilson loops, with multiplicities n1 and n2 and where 4 <= n1 <= n2 <= 6. The cusps of the two Wilson loops are labelled {1,2,3,...,n1} and {n1+1,n1+2,...,n1+n2}. In an R-invariant, the argument 'r' is the arbitrary reference twistor. The notation cap\[{a,b},{c,d,e}] refers to the intersection of the plane (ab) with the line (cde). 

# 


